Garsia--Remmel $q$-rook numbers are not always unimodal

We show by an explicit example that the Garsia--Remmel $q$-rook numbers of Ferrers boards do not all have unimodal sequences of coefficients. This resolves in the negative a question from 1986 by the aforementioned authors.

==> q_rook_counter_search.py <==
import sys
sys.setrecursionlimit(10000) # Increased recursion limit to accommodate deeper recursive calls
import numpy as np
import collections
import functools
import random
import time

# --- Phase 1: Mathematical Engine (q-Rook Polynomials) ---

@functools.lru_cache(maxsize=32768)
def get_q_rook_poly(lambda_tuple, k):
    """
    Computes R_k(lambda; q) using the Garsia-Remmel deletion-contraction recurrence.
    """
    if k == 0:
        return {sum(lambda_tuple): 1}
    if k < 0 or not lambda_tuple or k > len(lambda_tuple):
        return {}

    if k == 1:
        size = sum(lambda_tuple)
        diag_counts = collections.defaultdict(int)
        for i, row_len in enumerate(lambda_tuple):
            for j in range(row_len):
                diag_idx = (i + 1) + (j + 1) - 1
                diag_counts[size - diag_idx] += 1
        return dict(diag_counts)

    last_val = lambda_tuple[-1]
    head = lambda_tuple[:-1]

    if last_val > 1:
        term1 = get_q_rook_poly(head + (last_val - 1,), k)
    else:
        term1 = get_q_rook_poly(head, k)
    term1_shifted = {exp + 1: coeff for exp, coeff in term1.items()}

    head_minus_1 = tuple(x - 1 for x in head if x > 1)
    term2 = get_q_rook_poly(head_minus_1, k - 1)

    res = collections.defaultdict(int, term1_shifted)
    for exp, coeff in term2.items():
        res[exp] += coeff
    return {exp: coeff for exp, coeff in res.items() if coeff != 0}

def get_coeffs_list(poly_dict):
    if not poly_dict: return [0]
    max_deg = max(poly_dict.keys())
    coeffs = [0] * (max_deg + 1)
    for e, c in poly_dict.items():
        if e >= 0: coeffs[e] = c
    return coeffs

def calculate_nonunimodality_score(coeffs):
    """
    Quantifies proximity to non-unimodality.
    New logic: Rewards convexity (a_i-1 + a_i+1 > 2*a_i) which suggests a dip is forming.
    """
    if len(coeffs) <= 4: return 0.0

    s = 0
    while s < len(coeffs) and coeffs[s] == 0: s += 1
    e = len(coeffs) - 1
    while e >= 0 and coeffs[e] == 0: e -= 1
    if s >= e: return 0.0

    slice_c = np.array(coeffs[s:e+1], dtype=float)
    peak_idx = np.argmax(slice_c)

    score = 0.0
    # Strict violations (Actual non-unimodality)
    for i in range(peak_idx):
        if slice_c[i] > slice_c[i+1]:
            score += (slice_c[i] - slice_c[i+1]) * 100.0

    for i in range(peak_idx, len(slice_c) - 1):
        if slice_c[i] < slice_c[i+1]:
            score += (slice_c[i+1] - slice_c[i]) * 100.0

    # Proximity reward: reward "valleys" or "flat" spots (convexity)
    # If a_i is lower than the average of its neighbors, it's a potential dip.
    for i in range(1, len(slice_c) - 1):
        avg_neighbors = (slice_c[i-1] + slice_c[i+1]) / 2.0
        if slice_c[i] < avg_neighbors:
            score += (avg_neighbors - slice_c[i]) / avg_neighbors

    return score

# --- Phase 2: PatternBoost Logic ---

class PatternBoostSearcher:
    def __init__(self, target_k=6, max_size=3000):
        self.target_k = target_k
        self.max_size = max_size
        self.best_constructions = []
        self.db_limit = 50

    def generate_initial_seeds(self, num_seeds=10):
        seeds = []
        for _ in range(num_seeds):
            # Rank 6 needs a very massive "Head" block
            head_val = random.randint(150, 250)
            num_head_rows = random.randint(3, 5)
            p = [head_val] * num_head_rows

            # Followed by a long, structured tail
            tail_val = random.randint(10, 30)
            for i in range(tail_val, 0, -1):
                p.append(i)
            seeds.append(tuple(p))
        return seeds

    def mutate(self, partition):
        p = list(partition)
        mode = random.random()

        if mode < 0.4 and p: # Individual row mutation
            idx = random.randrange(len(p))
            p[idx] = max(1, p[idx] + random.randint(-15, 20))
        elif mode < 0.7 and p: # BLOCK MUTATION: Shift a segment of rows
            start = random.randrange(len(p))
            end = random.randint(start, len(p))
            shift = random.randint(-10, 15)
            for i in range(start, end):
                p[i] = max(1, p[i] + shift)
        elif mode < 0.9: # Add new tail segment
            new_val = random.randint(1, p[-1] if p else 20)
            p.extend([new_val] * random.randint(1, 3))
        elif len(p) > self.target_k: # Prune a row
            p.pop(random.randrange(len(p)))

        p.sort(reverse=True)
        return tuple(x for x in p if x > 0)

    def local_search(self, partition, iterations=400):
        curr_p = partition
        curr_coeffs = get_coeffs_list(get_q_rook_poly(curr_p, self.target_k))
        curr_score = calculate_nonunimodality_score(curr_coeffs)

        # Persistence check: if it's already interesting, try harder
        if curr_score > 0:
            iterations *= 2

        for i in range(iterations):
            new_p = self.mutate(curr_p)
            if not new_p or sum(new_p) > self.max_size or len(new_p) < self.target_k:
                continue

            new_poly = get_q_rook_poly(new_p, self.target_k)
            new_coeffs = get_coeffs_list(new_poly)
            new_score = calculate_nonunimodality_score(new_coeffs)

            # Simulated Annealing-style acceptance
            if new_score >= curr_score or random.random() < 0.03:
                curr_p, curr_score = new_p, new_score

                if self.is_truly_nonunimodal(new_coeffs):
                    print(f"!!! SUCCESS !!! Non-unimodal R_{self.target_k} found: {curr_p} (Size: {sum(curr_p)})")
                    return curr_p, curr_score, True

        return curr_p, curr_score, False

    def is_truly_nonunimodal(self, coeffs):
        if len(coeffs) <= 2: return False
        s, e = 0, len(coeffs)-1
        while s < len(coeffs) and coeffs[s] == 0: s += 1
        while e >= 0 and coeffs[e] == 0: e -= 1
        slice_c = coeffs[s:e+1]

        peak = np.argmax(slice_c)
        for i in range(peak):
            if slice_c[i] > slice_c[i+1]: return True
        for i in range(peak, len(slice_c)-1):
            if slice_c[i] < slice_c[i+1]: return True
        return False

    def run_iteration(self, num_seeds=5):
        print(f"\n--- Rank {self.target_k} Search Loop ---")

        if not self.best_constructions:
            seeds = self.generate_initial_seeds(num_seeds)
        else:
            # Global Phase: Focus on the top candidates
            top = sorted(self.best_constructions, key=lambda x: x[0], reverse=True)[:15]
            seeds = [self.mutate(p) for s, p in random.choices(top, k=num_seeds)]

        for seed in seeds:
            print(f"Exploring from {seed[:4]}... (size {sum(seed)})")
            final_p, score, found = self.local_search(seed)
            self.best_constructions.append((score, final_p))
            if found: return True

        self.best_constructions = sorted(list(set(self.best_constructions)), key=lambda x: x[0], reverse=True)[:self.db_limit]
        return False

if __name__ == '__main__':
    RANK = 7
    print(f"Initializing PatternBoost for rank {RANK}...")
    searcher = PatternBoostSearcher(target_k=RANK, max_size=5000)

    start = time.time()
    for gen in range(1, 500):
        if searcher.run_iteration(num_seeds=4):
            print(f"Total time: {time.time() - start:.2f}s")
            break

        if searcher.best_constructions:
            best_s, best_p = searcher.best_constructions[0]
            print(f"Gen {gen}: Best Score={best_s:.4f} Size={sum(best_p)}")

==> search_non_unimodal_example.py <==
import numpy as np
import collections
import functools
import random
import time

# --- Phase 1: Mathematical Engine (q-Rook Polynomials) ---

@functools.lru_cache(maxsize=262144)
def get_q_rook_poly(lambda_tuple, k):
    """
    Computes R_k(lambda; q) using the Garsia-Remmel deletion-contraction recurrence.
    Returns a dict: {exponent: coefficient}
    """
    if k == 0:
        return {sum(lambda_tuple): 1}
    if k < 0 or not lambda_tuple or k > len(lambda_tuple):
        return {}

    # Optimization for k=1 (Diagonal count formula)
    if k == 1:
        size = sum(lambda_tuple)
        diag_counts = collections.defaultdict(int)
        for i, row_len in enumerate(lambda_tuple):
            for j in range(row_len):
                diag_idx = (i + 1) + (j + 1) - 1
                diag_counts[size - diag_idx] += 1
        return dict(diag_counts)

    # Deletion-contraction on the last row
    last_val = lambda_tuple[-1]
    head = lambda_tuple[:-1]

    if last_val > 1:
        term1 = get_q_rook_poly(head + (last_val - 1,), k)
    else:
        term1 = get_q_rook_poly(head, k)
    term1_shifted = {exp + 1: coeff for exp, coeff in term1.items()}

    head_minus_1 = tuple(x - 1 for x in head if x > 1)
    term2 = get_q_rook_poly(head_minus_1, k - 1)

    res = collections.defaultdict(int, term1_shifted)
    for exp, coeff in term2.items():
        res[exp] += coeff
    return {exp: coeff for exp, coeff in res.items() if coeff != 0}

def get_coeffs_list(poly_dict):
    if not poly_dict: return [0]
    max_deg = max(poly_dict.keys())
    coeffs = [0] * (max_deg + 1)
    for e, c in poly_dict.items():
        if e >= 0: coeffs[e] = c
    return coeffs

def is_truly_nonunimodal(coeffs):
    if len(coeffs) <= 2: return False
    s, e = 0, len(coeffs) - 1
    while s < len(coeffs) and coeffs[s] == 0: s += 1
    while e >= 0 and coeffs[e] == 0: e -= 1
    if s >= e: return False

    slice_c = coeffs[s:e+1]
    peak = np.argmax(slice_c)

    for i in range(peak):
        if slice_c[i] > slice_c[i+1]: return True
    for i in range(peak, len(slice_c) - 1):
        if slice_c[i] < slice_c[i+1]: return True
    return False

def calculate_nonunimodality_score(coeffs):
    """
    Quantifies proximity to non-unimodality.
    Rewards negative second differences (convexity) and actual violations.
    """
    if len(coeffs) <= 4: return 0.0
    s, e = 0, len(coeffs) - 1
    while s < len(coeffs) and coeffs[s] == 0: s += 1
    while e >= 0 and coeffs[e] == 0: e -= 1
    if s >= e: return 0.0

    slice_c = np.array(coeffs[s:e+1], dtype=float)
    peak_idx = np.argmax(slice_c)

    score = 0.0
    # Strong rewards for actual non-unimodal steps
    for i in range(peak_idx):
        if slice_c[i] > slice_c[i+1]: score += (slice_c[i] - slice_c[i+1]) * 2000.0
    for i in range(peak_idx, len(slice_c) - 1):
        if slice_c[i] < slice_c[i+1]: score += (slice_c[i+1] - slice_c[i]) * 2000.0

    # Gradient reward: convexity suggests a potential "dip"
    for i in range(1, len(slice_c) - 1):
        avg_neighbors = (slice_c[i-1] + slice_c[i+1]) / 2.0
        if slice_c[i] < avg_neighbors:
            score += (avg_neighbors - slice_c[i]) / (avg_neighbors + 1e-9)

    return score

# --- Phase 2: Pattern Discovery and Minimization ---

class ParametricPatternSearcher:
    def __init__(self, target_k):
        self.k = target_k
        self.best_partition = None
        self.max_score = -1.0

    def construct_pattern(self, head_val, num_head_rows, head_step, tail_len):
        """Constructs a seed partition with a multi-row block head."""
        p = []
        # Multi-row block head (some rows can be identical)
        for i in range(num_head_rows):
            val = head_val - (i * head_step)
            p.append(max(val, tail_len + 1))
        # Structured declining tail
        for i in range(tail_len, 0, -1):
            p.append(i)
        p.sort(reverse=True)
        return tuple(p)

    def trim_partition(self, partition):
        current = list(partition)
        k = self.k
        improved = True

        print(f"  Trimming result for k={k} (current size: {sum(current)})...")

        while improved:
            improved = False
            # Try reducing rows
            for i in range(len(current)):
                if current[i] > 1:
                    test = list(current)
                    test[i] -= 1
                    if (i == 0 or test[i] <= test[i-1]) and (i == len(test)-1 or test[i] >= test[i+1]):
                        poly = get_q_rook_poly(tuple(test), k)
                        if is_truly_nonunimodal(get_coeffs_list(poly)):
                            current = test
                            improved = True
                            break
            if improved: continue

            # Try removing rows
            if len(current) > k:
                test = current[:-1]
                poly = get_q_rook_poly(tuple(test), k)
                if is_truly_nonunimodal(get_coeffs_list(poly)):
                    current = test
                    improved = True
                    continue

        return tuple(current)

    def search(self, trials=5000):
        print(f"\n--- Searching Rank k={self.k} ---")
        for _ in range(trials):
            # Aggressive scaling for higher k
            # k=10 examples suggest h_val > 240 and large tails
            h_val = random.randint(int(10 * (1.3**self.k)), int(25 * (1.4**self.k)))
            num_h = random.randint(2, 7) # Increased number of head rows
            h_step = random.randint(0, 5)
            t_len = random.randint(self.k * 2, self.k * 6) # Longer tails for interference

            partition = self.construct_pattern(h_val, num_h, h_step, t_len)

            try:
                poly = get_q_rook_poly(partition, self.k)
                coeffs = get_coeffs_list(poly)
                score = calculate_nonunimodality_score(coeffs)

                if score > self.max_score:
                    self.max_score = score
                    self.best_partition = partition

                if is_truly_nonunimodal(coeffs):
                    print(f"!!! NON-UNIMODAL SEED FOUND (Size {sum(partition)}) !!!")
                    print(f"  Partition: {partition}")
                    minimized = self.trim_partition(partition)
                    print(f"!!! MINIMIZED COUNTEREXAMPLE FOUND !!!")
                    print(f"!!! MINIMIZED COUNTEREXAMPLE !!!")
                    print(f"  Partition: {minimized}")
                    print(f"  Final Size: {sum(minimized)}")
                  
                    return minimized
            except Exception:
                continue
        return None

def analyze_ranks(start_k, end_k):
    results = {}
    for k in range(start_k, end_k + 1):
        searcher = ParametricPatternSearcher(k)
        found = searcher.search(trials=10000)
        if found:
            results[k] = found
        else:
            print(f"FAILED to find k={k} in 10000 trials.")

    print("\n--- Final Summary ---")
    for k, p in results.items():
        print(f"k={k}: Size={sum(p)}, lambda={p}")

if __name__ == '__main__':
    # Start from k=7 to target the new range
    analyze_ranks(start_k=6, end_k=8)
